Notes on higher-dimensional partitions

We show the existence of a series of transforms that capture several structures that underlie higher-dimensional partitions. These transforms lead to a sequence of triangles whose entries are given combinatorial interpretations as the number of particular types of skew Ferrers diagrams. The end result of our analysis is the existence of a triangle, that we denote by F, which implies that the data needed to compute the number of partitions of a given positive integer is reduced by a factor of half. The number of spanning rooted forests appears intriguingly in a family of entries in the triangle F. Using modifications of an algorithm due to Bratley-McKay, we are able to directly enumerate entries in some of the triangles. As a result, we have been able to compute numbers of partitions of positive integers <= 25 in any dimension.

==> anc/HigherDimensionalPartitions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63382,       1433]
NotebookOptionsPosition[     61766,       1376]
NotebookOutlinePosition[     62104,       1391]
CellTagsIndexPosition[     62061,       1388]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Higher-dimensional Partitions\n",
 StyleBox["by Suresh Govindarajan \nhttp://sgovindarajan.wikidot.com \n\
http://boltzmann.wikidot.com/refined-counting\n\
http://www.physics.iitm.ac.in/~suresh",
  FontSize->14]
}], "Title",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{{3.508551113772148*^9, 3.508551221274313*^9}, {
  3.508552732616384*^9, 3.508552774790135*^9}, {3.5185741489822197`*^9, 
  3.518574195554282*^9}, {3.540379001626438*^9, 3.540379002872649*^9}},
 Background->RGBColor[1, 1, 0]],

Cell[CellGroupData[{

Cell["\<\
Obtaining Partitions using the A-matrix. We define HPartition[d,n] here.\
\>", "Subsection",
 CellChangeTimes->{{3.5410369352944937`*^9, 3.54103702864402*^9}},
 FontSize->16,
 Background->RGBColor[1, 1, 0]],

Cell[TextData[{
 StyleBox["Usage:",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" ",
  FontSize->14],
 StyleBox["HPartition[d, n]",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" computes the unrestricted ",
  FontSize->14],
 StyleBox["d",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["-dimensional partition of the positive integer ",
  FontSize->14],
 StyleBox["n. ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["The integer  must be ",
  FontSize->14],
 StyleBox["less than or equal",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" to ",
  FontSize->14],
 StyleBox["25",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" as the remaining numbers are not available. There is no \
constraint on ",
  FontSize->14],
 StyleBox["d",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[". \n\n",
  FontSize->14],
 "For example:  HPartition[10,20] gives\n",
 Cell[BoxData[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"In", "[", "1", "]"}], "=", 
    RowBox[{"HPartition", "[", 
     RowBox[{"10", ",", "20"}], "]"}]}]}]], "Input",
  CellChangeTimes->{{3.508550581001711*^9, 3.5085505977077217`*^9}, {
   3.5085508586110907`*^9, 3.508550863208145*^9}, {3.508551032196597*^9, 
   3.508551032953741*^9}, {3.508551498604409*^9, 3.508551501763516*^9}}],
 "\n",
 StyleBox["Out[1]   =",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{"  ", 
   StyleBox["2403142436321",
    FontWeight->"Plain"]}]], "Output",
  CellChangeTimes->{{3.5085505897909946`*^9, 3.508550598241061*^9}, {
    3.50855086044149*^9, 3.508550863897521*^9}, {3.508550897183949*^9, 
    3.508550911853828*^9}, {3.508551028675761*^9, 3.508551033321198*^9}, 
    3.5085512911122293`*^9, 3.508551502658403*^9},
  FontWeight->"Bold"],
 "\n\n",
 StyleBox["Theory:  ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox["The program stores the binomial transform of higher dimensional \
partitions. This is a lower triangular matrix and the first 25 rows of this \
matrix has been computed by a combination of direct enumeration and use of \
structures in higher dimensional partitions[2]. Recall that there is ",
  FontSize->14],
 StyleBox["no",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" simple generating function for dimension ",
  FontSize->14],
 StyleBox["d > 2",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[". For ",
  FontSize->14],
 StyleBox["d=1",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[", one has the Euler product formula and for ",
  FontSize->14],
 StyleBox["d=2",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[", one has the MacMahon product formula. \n",
  FontSize->14],
 StyleBox["References: ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox["\n1. See chapter 11 in G. E. Andrews, ",
  FontSize->14],
 StyleBox["The Theory of Partitions (Encyclopedia of Mathematics and its \
Applications), ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["Cambridge University Press (1998).\n2. S. Govindarajan,  ",
  FontSize->14],
 StyleBox["Notes on Higher-dimensional Partitions ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["(to appear)",
  FontSize->14]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{
  3.508551229126871*^9, {3.5085513968284817`*^9, 3.508551552730586*^9}, {
   3.5085515854568243`*^9, 3.5085516847310457`*^9}, {3.5085517153647547`*^9, 
   3.508551923122323*^9}, {3.508551971149437*^9, 3.508552031405306*^9}, {
   3.508552584446857*^9, 3.508552668484762*^9}, {3.508552743141321*^9, 
   3.508552746277108*^9}, {3.508552916782713*^9, 3.508553009370706*^9}, {
   3.508553043819542*^9, 3.508553092979123*^9}, {3.5085531256583557`*^9, 
   3.508553148766309*^9}, {3.508553224766841*^9, 3.5085532252286873`*^9}, {
   3.5085541083328953`*^9, 3.508554117018309*^9}, {3.5185738314731083`*^9, 
   3.5185738326858473`*^9}, {3.518765943255701*^9, 3.518765943739253*^9}, {
   3.5187660266272707`*^9, 3.518766054578684*^9}, {3.5187679727711067`*^9, 
   3.518767976591339*^9}, {3.5304999622636642`*^9, 3.53049996560655*^9}, {
   3.530516782610178*^9, 3.5305167830545464`*^9}, {3.530518476879387*^9, 
   3.530518489945579*^9}, {3.538715497102174*^9, 3.538715528333371*^9}, {
   3.54037855101742*^9, 3.540378552175681*^9}, {3.540664970656749*^9, 
   3.540664971212234*^9}, {3.5410343900387793`*^9, 3.541034392446135*^9}, {
   3.5410375112864733`*^9, 3.541037512565937*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"HPartition", "[", 
    RowBox[{"dd_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "AAA", ",", "nmax"}], "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nmax", "=", "25"}], ";", 
       RowBox[{"AAA", "=", 
        RowBox[{"PadRight", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "9", ",", "18", ",", "10", ",", "1", ","}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "13", ",", "44", ",", "49", ",", "15", ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "20", ",", "97", ",", "172", ",", "110", ",", "21", ",",
              "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "28", ",", "195", ",", "512", ",", "550", ",", "216", 
             ",", "28", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "40", ",", "377", ",", "1370", ",", "2195", ",", "1486",
              ",", "385", ",", "36", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "54", ",", "694", ",", "3396", ",", "7603", ",", "7886",
              ",", "3514", ",", "638", ",", "45", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "75", ",", "1251", ",", "7968", ",", "23860", ",", 
             "35115", ",", "24318", ",", "7484", ",", "999", ",", "55", ",", 
             "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "99", ",", "2185", ",", "17910", ",", "69580", ",", 
             "138155", ",", "138075", ",", "65997", ",", "14667", ",", "1495",
              ",", "66", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "133", ",", "3765", ",", "38942", ",", "191795", ",", 
             "495870", ",", "677663", ",", "471276", ",", "161202", ",", 
             "26875", ",", "2156", ",", "78", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "174", ",", "6354", ",", "82338", ",", "505640", ",", 
             "1657975", ",", "2978735", ",", "2864408", ",", "1424142", ",", 
             "360940", ",", "46596", ",", "3015", ",", "91", ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "229", ",", "10607", ",", "170265", ",", "1285754", ",",
              "5240090", ",", "12016809", ",", "15354492", ",", "10604286", 
             ",", "3880561", ",", "751696", ",", "77144", ",", "4108", ",", 
             "105", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "295", ",", "17446", ",", "345291", ",", "3173220", ",",
              "15821657", ",", "45268685", ",", "74497870", ",", "68869266", 
             ",", "34954135", ",", "9685709", ",", "1472923", ",", "122824", 
             ",", "5474", ",", "120", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "383", ",", "28449", ",", "689026", ",", "7637795", ",",
              "45999383", ",", "161270025", ",", "333494972", ",", 
             "400292769", ",", "272579245", ",", "104184949", ",", "22435260",
              ",", "2740322", ",", "189112", ",", "7155", ",", "136", ",", 
             "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "488", ",", "45863", ",", "1355253", ",", "17996010", 
             ",", "129560563", ",", "548523528", ",", "1397398036", ",", 
             "2123894171", ",", "1886698315", ",", "965585764", ",", 
             "284668913", ",", "48745112", ",", "4876067", ",", "282850", ",",
              "9196", ",", "153", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "625", ",", "73400", ",", "2632975", ",", "41631740", 
             ",", "355205608", ",", "1794375520", ",", "5541288850", ",", 
             "10446368715", ",", "11819801575", ",", "7897875909", ",", 
             "3102741280", ",", "721400004", ",", "100211944", ",", "8347235",
              ",", "412456", ",", "11645", ",", "171", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "790", ",", "116421", ",", "5058305", ",", "94786545", 
             ",", "951526108", ",", "5678296645", ",", "20973892932", ",", 
             "48206965521", ",", "68073453307", ",", "58101011914", ",", 
             "29731926984", ",", "9153619020", ",", "1712287591", ",", 
             "196337499", ",", "13813806", ",", "588149", ",", "14553", ",", 
             "190", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1000", ",", "183472", ",", "9622420", ",", "212812255",
              ",", "2498219985", ",", "17463026868", ",", "76290515426", ",", 
             "210725428060", ",", "364964576905", ",", "390349624764", ",", 
             "255102172260", ",", "101855999739", ",", "25054962934", ",", 
             "3838014650", ",", "368763408", ",", "22187703", ",", "822189", 
             ",", "17974", ",", "210", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1253", ",", "287021", ",", "18139620", ",", 
             "471921560", ",", "6444739208", ",", "52390397612", ",", 
             "268136421612", ",", "879260678868", ",", "1840128105650", ",", 
             "2425318710876", ",", "1989135984936", ",", "1011712387244", ",",
              "320976466643", ",", "64203399495", ",", "8179916108", ",", 
             "667249575", ",", "34704447", ",", "1129132", ",", "21965", ",", 
             "231", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1573", ",", "446472", ",", "33918124", ",", 
             "1035025800", ",", "16370204994", ",", "153801445294", ",", 
             "914680246358", ",", "3523847639520", ",", "8797969409630", ",", 
             "14081197598776", ",", "14269527722403", ",", "9100144083888", 
             ",", "3662865783045", ",", "939310851910", ",", "155208084608", 
             ",", "16672822403", ",", "1167928578", ",", "53009107", ",", 
             "1526100", ",", "26586", ",", "253", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1956", ",", "690162", ",", "62942706", ",", 
             "2247635335", ",", "41014631939", ",", "442962368618", ",", 
             "3039550787389", ",", "13634456578002", ",", "40163381147150", 
             ",", "77059365676436", ",", "95153400751681", ",", 
             "75014124450252", ",", "37757700272306", ",", "12224111514430", 
             ",", "2573857047453", ",", "356281645875", ",", "32659077690", 
             ",", "1984482151", ",", "79258330", ",", "2033066", ",", "31900",
              ",", "276", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2434", ",", "1061440", ",", "115996285", ",", 
             "4837343732", ",", "101508673754", ",", "1254337101689", ",", 
             "9869871165970", ",", "51147615793080", ",", "176061207002234", 
             ",", 
             RowBox[{"a", "[", 
              RowBox[{"26", ",", "11"}], "]"}], ",", 
             RowBox[{"a", "[", 
              RowBox[{"26", ",", "12"}], "]"}], ",", "572420322429670", ",", 
             "355679508770327", ",", "143452273560929", ",", "37931701212848",
              ",", "6651169800154", ",", "780921606378", ",", "61735075861", 
             ",", "3283014542", ",", "116240341", ",", "2673154", ",", 
             "37973", ",", "300", ",", "1", ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nn", "\[Equal]", "0"}], "||", 
          RowBox[{"nn", "==", "1"}]}], ",", "1", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"nn", "\[LessEqual]", "nmax"}], ",", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"r", "=", "1"}], 
             RowBox[{"nn", "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"dd", "+", "1"}], ",", "r"}], "]"}], 
              RowBox[{"AAA", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"nn", "-", "1"}], ",", "r"}], "]"}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"dd", "\[Equal]", "1"}], ",", 
             RowBox[{"PartitionsP", "[", "nn", "]"}], ",", 
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<Not available for integers > \>\"", ",", " ", "nmax", ",", 
               "\"\< and dimension > 1.\>\""}], "]"}]}], "]"}]}], "]"}]}], 
        "]"}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.508550097501711*^9, 3.508550149833819*^9}, {
   3.5085502483946657`*^9, 3.508550249168565*^9}, {3.508550532034433*^9, 
   3.508550575976222*^9}, {3.508550622834778*^9, 3.508550643624064*^9}, 
   3.508550718469713*^9, {3.5085508187812443`*^9, 3.5085509016678534`*^9}, {
   3.508551010493681*^9, 3.50855102196987*^9}, {3.5085512655323057`*^9, 
   3.508551382640267*^9}, {3.508553385995289*^9, 3.508553388380086*^9}, {
   3.50855346002005*^9, 3.508553472758292*^9}, {3.5085535081080837`*^9, 
   3.508553511191938*^9}, 3.5085535578127813`*^9, {3.5085536402603703`*^9, 
   3.5085536416270742`*^9}, {3.508553756892729*^9, 3.508553780887582*^9}, {
   3.508553851489264*^9, 3.5085539512778873`*^9}, {3.51857256016931*^9, 
   3.518572580650848*^9}, {3.518573785402493*^9, 3.518573786222537*^9}, {
   3.530499927844589*^9, 3.530499955662756*^9}, {3.530516969210162*^9, 
   3.530516988414452*^9}, {3.530517073858307*^9, 3.530517096100319*^9}, {
   3.530518380711512*^9, 3.530518421622645*^9}, {3.5403785030059566`*^9, 
   3.540378510925809*^9}, {3.540378653425764*^9, 3.5403786543509703`*^9}, {
   3.540664964123817*^9, 3.540665007586084*^9}, {3.540665836562591*^9, 
   3.540665959486834*^9}, {3.541034106403668*^9, 3.5410341072002077`*^9}, {
   3.541034351520966*^9, 3.5410343541679583`*^9}, {3.5410605095764513`*^9, 
   3.5410606655625353`*^9}, {3.5411473640455008`*^9, 3.541147366274643*^9}, {
   3.541147424963583*^9, 3.5411474370814657`*^9}, {3.541148906883718*^9, 
   3.541148908801115*^9}, {3.541148954748304*^9, 3.541149037170313*^9}, {
   3.541149092134747*^9, 3.541149093670595*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HPartition", "[", 
   RowBox[{"100", ",", "25"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5087259560632133`*^9, 3.50872596449671*^9}, {
  3.5087260278038177`*^9, 3.508726028689108*^9}, {3.5087261815048523`*^9, 
  3.5087262670931797`*^9}, {3.514179703222032*^9, 3.51417971950877*^9}, {
  3.518572586022841*^9, 3.518572586286042*^9}, {3.518573802895644*^9, 
  3.518573815318995*^9}, {3.518575065378656*^9, 3.518575067166121*^9}, {
  3.518575818830658*^9, 3.5185758196438303`*^9}, {3.518993897478529*^9, 
  3.518993916347991*^9}, {3.518994070486929*^9, 3.518994070828175*^9}, {
  3.518994134417096*^9, 3.518994155608489*^9}, {3.530499383141596*^9, 
  3.530499383715259*^9}, {3.530499432842965*^9, 3.530499434149033*^9}, {
  3.540379126234363*^9, 3.54037912713725*^9}, {3.540664988397417*^9, 
  3.5406649889016933`*^9}, {3.541149053487871*^9, 3.5411490543757267`*^9}}],

Cell[BoxData["14878122811861642061369883339386"], "Output",
 CellChangeTimes->{
  3.508725965800206*^9, 3.508726029450617*^9, {3.5087261875789843`*^9, 
   3.5087262676409607`*^9}, 3.514179720820904*^9, 3.518572594470484*^9, {
   3.518573803903002*^9, 3.518573816327059*^9}, 3.5185750678083467`*^9, 
   3.518575820676162*^9, {3.5189938992464943`*^9, 3.518993917168366*^9}, 
   3.5189940712499523`*^9, {3.518994135839994*^9, 3.5189941561137533`*^9}, 
   3.530499384380816*^9, 3.5304994346620913`*^9, 3.54037853386313*^9, 
   3.540379129155973*^9, 3.540665016517046*^9, 3.541060673954068*^9, 
   3.541149055026716*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HPartition", "[", 
   RowBox[{"100", ",", "26"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5087259560632133`*^9, 3.50872596449671*^9}, {
  3.5087260278038177`*^9, 3.508726028689108*^9}, {3.5087261815048523`*^9, 
  3.5087262670931797`*^9}, {3.514179703222032*^9, 3.51417971950877*^9}, {
  3.518572586022841*^9, 3.518572586286042*^9}, {3.518573802895644*^9, 
  3.518573815318995*^9}, {3.518575065378656*^9, 3.518575067166121*^9}, {
  3.518575818830658*^9, 3.5185758196438303`*^9}, {3.518993897478529*^9, 
  3.518993916347991*^9}, {3.518994070486929*^9, 3.518994070828175*^9}, {
  3.518994134417096*^9, 3.518994155608489*^9}, {3.530499383141596*^9, 
  3.530499383715259*^9}, {3.530499432842965*^9, 3.530499434149033*^9}, {
  3.530499975359003*^9, 3.5304999762466*^9}, {3.540379121965098*^9, 
  3.54037912289739*^9}, {3.540664991149959*^9, 3.5406649921736937`*^9}, {
  3.541148939448975*^9, 3.541148940024684*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Not available for integers > \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" and dimension > 1.\"\>"}],
  SequenceForm["Not available for integers > ", 25, " and dimension > 1."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.541149001444293*^9, {3.5411490317079153`*^9, 3.5411490472913027`*^9}, 
   3.541149102312264*^9}]
}, Open  ]],

Cell[BoxData[","], "Input",
 CellChangeTimes->{3.541149015442222*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HPartition", "[", 
  RowBox[{"100", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5304999427668657`*^9, 3.530499943678937*^9}, {
   3.530516866641898*^9, 3.530516890037006*^9}, {3.530516932470512*^9, 
   3.530516932708659*^9}, 3.530517000822844*^9, 3.530517037497716*^9, {
   3.530517100258175*^9, 3.5305171073539667`*^9}, {3.530518397758053*^9, 
   3.530518398035907*^9}, {3.530518430311039*^9, 3.53051843059699*^9}, {
   3.5403785166972837`*^9, 3.540378520225308*^9}, {3.54037869427425*^9, 
   3.540378699025115*^9}, 3.540665888715213*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5305168743480387`*^9, 3.530516891214141*^9}, 
   3.530516933296167*^9, {3.530516980050338*^9, 3.530517001295458*^9}, 
   3.530517038333785*^9, {3.530517101541133*^9, 3.530517107819502*^9}, {
   3.530518398882526*^9, 3.530518431023985*^9}, 3.540378533930966*^9, {
   3.540378695959649*^9, 3.5403786995434*^9}, 3.5406658898750277`*^9, {
   3.540665941896546*^9, 3.540665967164379*^9}, 3.5410606791374273`*^9}]
}, Open  ]],

Cell[TextData[{
 "Testing the entries in the A-matrix. We run three tests. The first test \
compares numbers for ordinary partitions with the in-built ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function PartitionsP[n]. The second one uses the recursive definition for \
Plane Partitions taken from Eric W. Weisstein's notebook for Plane Partitions \
and compares numbers. The third test is my own data using Knuth's algorithm \
to generate partitions up to dim 10 with nmax=25. We end up with predictions \
for numbers that were not determined using the Knuth algorithm using the last \
Test in addition to verifying other numbers."
}], "Text",
 CellChangeTimes->{{3.5410366431358356`*^9, 3.54103688089227*^9}, {
  3.5410370949503593`*^9, 3.541037095615555*^9}, {3.541072065582821*^9, 
  3.541072079030446*^9}},
 FontSize->14,
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"HPartition", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "-", 
           RowBox[{"PartitionsP", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", 
        ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   "\"\<Test 1 Passed\>\"", ",", " ", "\"\<Test 1 Failed\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PL", "[", "0", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PL", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"PL", "[", "n", "]"}], "=", 
   RowBox[{
    FractionBox["1", "n"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PL", "[", 
        RowBox[{"n", "-", "k"}], "]"}], 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"2", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n"}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"HPartition", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "-", 
           RowBox[{"PL", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", 
        ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   "\"\<Test 2 Passed\>\"", ",", " ", "\"\<Test 2 Failed\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "11", ",", "15", ",", 
       "22", ",", "30", ",", "42", ",", "56", ",", "77", ",", "101", ",", 
       "135", ",", "176", ",", "231", ",", "297", ",", "385", ",", "490", ",",
        "627", ",", "792", ",", "1002", ",", "1255", ",", "1575", ",", 
       "1958"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "13", ",", "24", ",", "48", ",", "86", 
       ",", "160", ",", "282", ",", "500", ",", "859", ",", "1479", ",", 
       "2485", ",", "4167", ",", "6879", ",", "11297", ",", "18334", ",", 
       "29601", ",", "47330", ",", "75278", ",", "118794", ",", "186475", ",",
        "290783", ",", "451194", ",", "696033"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "10", ",", "26", ",", "59", ",", "140", ",", "307", 
       ",", "684", ",", "1464", ",", "3122", ",", "6500", ",", "13426", ",", 
       "27248", ",", "54804", ",", "108802", ",", "214071", ",", "416849", 
       ",", "805124", ",", "1541637", ",", "2930329", ",", "5528733", ",", 
       "10362312", ",", "19295226", ",", "35713454", ",", "65715094"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "15", ",", "45", ",", "120", ",", "326", ",", "835",
        ",", "2145", ",", "5345", ",", "13220", ",", "32068", ",", "76965", 
       ",", "181975", ",", "425490", ",", "982615", ",", "2245444", ",", 
       "5077090", ",", "11371250", ",", "25235790", ",", "55536870", ",", 
       "121250185", ",", "262769080", ",", "565502405", ",", "1209096875", 
       ",", "2569270050"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "21", ",", "71", ",", "216", ",", "657", ",", 
       "1907", ",", "5507", ",", "15522", ",", "43352", ",", "119140", ",", 
       "323946", ",", "869476", ",", "2308071", ",", "6056581", ",", 
       "15724170", ",", "40393693", ",", "102736274", ",", "258790004", ",", 
       "645968054", ",", "1598460229", ",", "3923114261", ",", "9554122089", 
       ",", "23098084695", ",", "55458417125"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "28", ",", "105", ",", "357", ",", "1197", ",", 
       "3857", ",", "12300", ",", "38430", ",", "118874", ",", "362670", ",", 
       "1095430", ",", "3271751", ",", "9673993", ",", "28310881", ",", 
       "82033609", ",", "235359901", ",", "668779076", ",", "1882412994", ",",
        "5249817573", ",", "14510628853", ",", "39762851345", ",", 
       "108058883583", ",", "291331215952", ",", "779492325689"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "8", ",", "36", ",", "148", ",", "554", ",", "2024", ",", 
       "7134", ",", "24796", ",", "84625", ",", "285784", ",", "953430", ",", 
       "3151332", ",", "10314257", ",", "33457972", ",", "107557792", ",", 
       "342732670", ",", "1082509680", ",", "3389190112", ",", "10518508294", 
       ",", "32361863632", ",", "98711666690", ",", "298546248070", ",", 
       "895425789360", ",", "2663818308506", ",", "p725"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "9", ",", "45", ",", "201", ",", "819", ",", "3231", ",", 
       "12321", ",", "46209", ",", "170370", ",", "621316", ",", "2240838", 
       ",", "8011584", ",", "28395213", ",", "99845553", ",", "348333411", 
       ",", "1205925033", ",", "4142850423", ",", "14122999548", ",", 
       "47772540002", ",", "160336300356", ",", "533909133114", ",", 
       "1763901729589", ",", "5781672744441", ",", "p824", ",", "p825"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "10", ",", "55", ",", "265", ",", "1165", ",", "4927", ",", 
       "20155", ",", "80920", ",", "319555", ",", "1247780", ",", "4821737", 
       ",", "18478640", ",", "70261505", ",", "265266530", ",", "994606250", 
       ",", "3704360354", ",", "13705110470", ",", "50367905030", ",", 
       "183864216415", ",", "666612686420", ",", "2400146830007", ",", 
       "8581152930795", ",", "p923", ",", "p924", ",", "p925"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "11", ",", "66", ",", "341", ",", "1606", ",", "7238", ",", 
       "31548", ",", "134728", ",", "565983", ",", "2350183", ",", "9661465", 
       ",", "39401792", ",", "159527302", ",", "641733862", ",", "2565774277",
        ",", "10198601886", ",", "40305279454", ",", "158376907546", ",", 
       "618742851276", ",", "2403142436321", ",", "p1021", ",", "p1022", ",", 
       "p1023", ",", "p1024", ",", "p1025"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Flatten", "[", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PP", "[", 
         RowBox[{"[", 
          RowBox[{"d", ",", "n"}], "]"}], "]"}], "-", 
        RowBox[{"HPartition", "[", 
         RowBox[{"d", ",", "n"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", "dmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", ",", 
     "2"}], "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.504039383756423*^9, 3.504039391884865*^9}, {
   3.50403945438864*^9, 3.5040395737396603`*^9}, {3.504039679223091*^9, 
   3.5040396815192127`*^9}, {3.5040397309885387`*^9, 
   3.5040397329752617`*^9}, {3.5040397830885153`*^9, 
   3.5040397851937647`*^9}, {3.504039826726789*^9, 3.504039875197646*^9}, {
   3.504039913071868*^9, 3.504039920005357*^9}, {3.504049986106641*^9, 
   3.5040501093051767`*^9}, 3.5040529041512527`*^9, {3.5041747930726547`*^9, 
   3.504174853559917*^9}, {3.505033280503242*^9, 3.5050333499652357`*^9}, {
   3.505210458662869*^9, 3.5052106382505198`*^9}, {3.505707489832822*^9, 
   3.505707491625565*^9}, {3.506038634990322*^9, 3.5060386377394867`*^9}, {
   3.506040831292252*^9, 3.506040876246578*^9}, {3.5060409336334133`*^9, 
   3.5060409369948387`*^9}, {3.506040968050967*^9, 3.5060410134268093`*^9}, {
   3.506048571754377*^9, 3.506048572972739*^9}, {3.506048763058715*^9, 
   3.506048763517337*^9}, {3.506074806048562*^9, 3.506074809641678*^9}, {
   3.5060749640858307`*^9, 3.50607496935369*^9}, {3.506075215942142*^9, 
   3.506075247305657*^9}, 3.5061369457731113`*^9, 3.506153337973837*^9, {
   3.506153515595274*^9, 3.506153516138589*^9}, 3.506890299872086*^9, {
   3.506977279215469*^9, 3.506977324387014*^9}, {3.506977363666868*^9, 
   3.5069774031676083`*^9}, {3.509120701064658*^9, 3.5091207138975353`*^9}, 
   3.512793568917686*^9, 3.5182276385590973`*^9, {3.5197873199139423`*^9, 
   3.5197876328154087`*^9}, {3.519787763148086*^9, 3.51978787945183*^9}, 
   3.525601280100479*^9, {3.541036317083975*^9, 3.5410363411532297`*^9}, {
   3.541036389518598*^9, 3.541036403681067*^9}, {3.541036436835918*^9, 
   3.5410364438331633`*^9}, {3.541036532450191*^9, 3.54103661201945*^9}, {
   3.5410369146931963`*^9, 3.54103692722817*^9}, {3.5410374406141253`*^9, 
   3.541037449475668*^9}, {3.541060725848008*^9, 3.541060730166411*^9}}],

Cell[BoxData["\<\"Test 1 Passed\"\>"], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, 3.541036930552497*^9, 3.541037453571919*^9, 
   3.541060683587553*^9, 3.541060733232642*^9}],

Cell[BoxData["\<\"Test 2 Passed\"\>"], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, 3.541036930552497*^9, 3.541037453571919*^9, 
   3.541060683587553*^9, 3.541060733257783*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7861971702653"}], "+", "p725"}], ",", 
   RowBox[{
    RowBox[{"-", "18802643601531"}], "+", "p824"}], ",", 
   RowBox[{
    RowBox[{"-", "60673478894826"}], "+", "p825"}], ",", 
   RowBox[{
    RowBox[{"-", "30461884866225"}], "+", "p923"}], ",", 
   RowBox[{
    RowBox[{"-", "107358976330035"}], "+", "p924"}], ",", 
   RowBox[{
    RowBox[{"-", "375635994281175"}], "+", "p925"}], ",", 
   RowBox[{
    RowBox[{"-", "9277907267838"}], "+", "p1021"}], ",", 
   RowBox[{
    RowBox[{"-", "35601295047120"}], "+", "p1022"}], ",", 
   RowBox[{
    RowBox[{"-", "135758936765513"}], "+", "p1023"}], ",", 
   RowBox[{
    RowBox[{"-", "514399682236550"}], "+", "p1024"}], ",", 
   RowBox[{
    RowBox[{"-", "1936463184206210"}], "+", "p1025"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, 3.541036930552497*^9, 3.541037453571919*^9, 
   3.541060683587553*^9, 3.5410607333009*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtaining Partitions using the F-matrix. We define HPartition2[d,n] here.\
\>", "Subsection",
 CellChangeTimes->{{3.5410369352944937`*^9, 3.541036979512189*^9}, {
  3.541037063592546*^9, 3.54103707044683*^9}},
 FontSize->16,
 Background->RGBColor[1, 1, 0]],

Cell[TextData[{
 StyleBox["Usage:",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" ",
  FontSize->14],
 StyleBox["HPartition2[d, n]",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" computes the unrestricted ",
  FontSize->14],
 StyleBox["d",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["-dimensional partition of the positive integer ",
  FontSize->14],
 StyleBox["n. ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["The integer  must be ",
  FontSize->14],
 StyleBox["less than or equal",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" to ",
  FontSize->14],
 StyleBox["25",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" as the remaining numbers are not available. There is no \
constraint on ",
  FontSize->14],
 StyleBox["d",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[". \n\n",
  FontSize->14],
 "For example:  HPartition2[10,20] gives\n",
 Cell[BoxData[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"In", "[", "1", "]"}], "=", 
    RowBox[{"HPartition2", "[", 
     RowBox[{"10", ",", "20"}], "]"}]}]}]], "Input",
  CellChangeTimes->{{3.508550581001711*^9, 3.5085505977077217`*^9}, {
   3.5085508586110907`*^9, 3.508550863208145*^9}, {3.508551032196597*^9, 
   3.508551032953741*^9}, {3.508551498604409*^9, 3.508551501763516*^9}}],
 "\n",
 StyleBox["Out[1]   =",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{"  ", 
   StyleBox["2403142436321",
    FontWeight->"Plain"]}]], "Output",
  CellChangeTimes->{{3.5085505897909946`*^9, 3.508550598241061*^9}, {
    3.50855086044149*^9, 3.508550863897521*^9}, {3.508550897183949*^9, 
    3.508550911853828*^9}, {3.508551028675761*^9, 3.508551033321198*^9}, 
    3.5085512911122293`*^9, 3.508551502658403*^9},
  FontWeight->"Bold"],
 "\n\n",
 StyleBox["Theory:  ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox["The program stores a complicated transform of higher dimensional \
partitions. This is a lower triangular matrix and the first 25 rows of this \
matrix has been computed by a combination of direct enumeration and use of \
structures in higher dimensional partitions[2]. Recall that there is ",
  FontSize->14],
 StyleBox["no",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" simple generating function for dimension ",
  FontSize->14],
 StyleBox["d > 2",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[". For ",
  FontSize->14],
 StyleBox["d=1",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[", one has the Euler product formula and for ",
  FontSize->14],
 StyleBox["d=2",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[", one has the MacMahon product formula. \n",
  FontSize->14],
 StyleBox["References: ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox["\n1. See chapter 11 in G. E. Andrews, ",
  FontSize->14],
 StyleBox["The Theory of Partitions (Encyclopedia of Mathematics and its \
Applications), ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["Cambridge University Press (1998).\n2. S. Govindarajan,  ",
  FontSize->14],
 StyleBox["Notes on Higher-dimensional Partitions ",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["(to appear)",
  FontSize->14]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{
  3.508551229126871*^9, {3.5085513968284817`*^9, 3.508551552730586*^9}, {
   3.5085515854568243`*^9, 3.5085516847310457`*^9}, {3.5085517153647547`*^9, 
   3.508551923122323*^9}, {3.508551971149437*^9, 3.508552031405306*^9}, {
   3.508552584446857*^9, 3.508552668484762*^9}, {3.508552743141321*^9, 
   3.508552746277108*^9}, {3.508552916782713*^9, 3.508553009370706*^9}, {
   3.508553043819542*^9, 3.508553092979123*^9}, {3.5085531256583557`*^9, 
   3.508553148766309*^9}, {3.508553224766841*^9, 3.5085532252286873`*^9}, {
   3.5085541083328953`*^9, 3.508554117018309*^9}, {3.5185738314731083`*^9, 
   3.5185738326858473`*^9}, {3.518765943255701*^9, 3.518765943739253*^9}, {
   3.5187660266272707`*^9, 3.518766054578684*^9}, {3.5187679727711067`*^9, 
   3.518767976591339*^9}, {3.5304999622636642`*^9, 3.53049996560655*^9}, {
   3.530516782610178*^9, 3.5305167830545464`*^9}, {3.530518476879387*^9, 
   3.530518489945579*^9}, {3.538715497102174*^9, 3.538715528333371*^9}, {
   3.54037855101742*^9, 3.540378552175681*^9}, {3.540664970656749*^9, 
   3.540664971212234*^9}, {3.5410343900387793`*^9, 3.541034392446135*^9}, {
   3.541037486580802*^9, 3.541037494995515*^9}, {3.5410375317396*^9, 
   3.541037543942071*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"HPartition2", "[", 
    RowBox[{"dd_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "FFF", ",", "nmax"}], "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nmax", "=", "25"}], ";", 
       RowBox[{"FFF", "=", 
        RowBox[{"PadRight", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "11", ",", "16"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "18", ",", "58"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "26", ",", "135", ",", "125"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "38", ",", "293", ",", "618"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "52", ",", "574", ",", "1927", ",", "1296"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "73", ",", "1089", ",", "5256", ",", "8220"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "97", ",", "1960", ",", "12982", ",", "32380", ",", 
             "16807"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "131", ",", "3468", ",", "30320", ",", "107270", ",", 
             "131897"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "172", ",", "5955", ",", "67414", ",", "319530", ",", 
             "633442", ",", "262144"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "227", ",", "10085", ",", "145045", ",", "888983", ",", 
             "2490187", ",", "2483096"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "293", ",", "16759", ",", "303101", ",", "2346515", ",",
              "8710068", ",", "14200018", ",", "4782969"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "381", ",", "27564", ",", "619564", ",", "5952280", ",",
              "28205459", ",", "65151254", ",", "53672292"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "486", ",", "44714", ",", "1241845", ",", "14617100", 
             ",", "86238209", ",", "263040064", ",", "359302890", ",", 
             "100000000"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "623", ",", "71936", ",", "2450043", ",", "34962755", 
             ",", "252190709", ",", "975528302", ",", "1899997612", ",", 
             "1309707840"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "788", ",", "114546", ",", "4765327", ",", "81792100", 
             ",", "711409264", ",", "3398678150", ",", "8749699709", ",", 
             "10128660960", ",", "2357947691"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "998", ",", "181102", ",", "9157550", ",", "187791450", 
             ",", "1948153500", ",", "11278286646", ",", "36739765288", ",", 
             "61114773760", ",", "35600917115"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1251", ",", "284021", ",", "17406714", ",", 
             "424233500", ",", "5203415684", ",", "35979941641", ",", 
             "144179174632", ",", "318163092360", ",", "314636749085", ",", 
             "61917364224"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1571", ",", "442713", ",", "32771292", ",", 
             "944990470", ",", "13605818265", ",", "111092074842", ",", 
             "536798419714", ",", "1499829016296", ",", "2148096711540", ",", 
             "1066426694784"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1954", ",", "685443", ",", "61158328", ",", 
             "2079070155", ",", "34930133300", ",", "333670251012", ",", 
             "1915118952548", ",", "6574308285588", ",", "12551603978445", 
             ",", "10672681371264", ",", "1792160394037", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nn", "\[Equal]", "0"}], "||", 
          RowBox[{"nn", "==", "1"}]}], ",", "1", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"nn", "\[LessEqual]", "nmax"}], ",", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"r", "=", "1"}], 
             RowBox[{"nn", "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"dd", "+", "1"}], ",", "r"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{"r", ",", "2"}], "]"}], ",", 
                  RowBox[{"nn", "-", "r", "-", "1"}]}], "]"}], "+", 
                RowBox[{"FFF", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"nn", "-", "1"}], ",", "r"}], "]"}], "]"}], "+", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"y", "=", "1"}], 
                  RowBox[{"r", "-", "1"}]], 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"s", "=", "y"}], 
                   RowBox[{"nn", "-", "r", "-", "1"}]], 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{"r", ",", "y"}], "]"}], 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "y"}], ",", "2"}], "]"}], ",", 
                    RowBox[{"nn", "-", "s", "-", "1", "-", "r"}]}], "]"}], 
                   RowBox[{"FFF", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"y", "+", "s"}], ",", "y"}], "]"}], "]"}]}]}]}]}],
                ")"}]}], ")"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"dd", "\[Equal]", "1"}], ",", 
             RowBox[{"PartitionsP", "[", "nn", "]"}], ",", 
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<Not available for integers > \>\"", ",", " ", "nmax", ",", 
               "\"\< and dimension > 1.\>\""}], "]"}]}], "]"}]}], "]"}]}], 
        "]"}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.508550097501711*^9, 3.508550149833819*^9}, {
   3.5085502483946657`*^9, 3.508550249168565*^9}, {3.508550532034433*^9, 
   3.508550575976222*^9}, {3.508550622834778*^9, 3.508550643624064*^9}, 
   3.508550718469713*^9, {3.5085508187812443`*^9, 3.5085509016678534`*^9}, {
   3.508551010493681*^9, 3.50855102196987*^9}, {3.5085512655323057`*^9, 
   3.508551382640267*^9}, {3.508553385995289*^9, 3.508553388380086*^9}, {
   3.50855346002005*^9, 3.508553472758292*^9}, {3.5085535081080837`*^9, 
   3.508553511191938*^9}, 3.5085535578127813`*^9, {3.5085536402603703`*^9, 
   3.5085536416270742`*^9}, {3.508553756892729*^9, 3.508553780887582*^9}, {
   3.508553851489264*^9, 3.5085539512778873`*^9}, {3.51857256016931*^9, 
   3.518572580650848*^9}, {3.518573785402493*^9, 3.518573786222537*^9}, {
   3.530499927844589*^9, 3.530499955662756*^9}, {3.530516969210162*^9, 
   3.530516988414452*^9}, {3.530517073858307*^9, 3.530517096100319*^9}, {
   3.530518380711512*^9, 3.530518421622645*^9}, {3.5403785030059566`*^9, 
   3.540378510925809*^9}, {3.540378653425764*^9, 3.5403786543509703`*^9}, {
   3.540664964123817*^9, 3.540665007586084*^9}, {3.540665836562591*^9, 
   3.540665959486834*^9}, {3.541031374082287*^9, 3.5410313816020517`*^9}, 
   3.541031467792418*^9, {3.54103181833783*^9, 3.541031829715548*^9}, {
   3.541031913201653*^9, 3.54103193057867*^9}, {3.541031973071804*^9, 
   3.54103201275373*^9}, {3.5410321566766663`*^9, 3.541032163021833*^9}, {
   3.5410322053648987`*^9, 3.541032337463509*^9}, {3.5410323710163307`*^9, 
   3.541032371414156*^9}, {3.541032513975881*^9, 3.5410325154275503`*^9}, {
   3.541032569483379*^9, 3.54103257001488*^9}, {3.54103260561537*^9, 
   3.5410326060522757`*^9}, {3.541032722859973*^9, 3.541032725777954*^9}, {
   3.5410339702201653`*^9, 3.5410340071733103`*^9}, {3.541034126120791*^9, 
   3.541034126622126*^9}, {3.541034325421563*^9, 3.541034328399164*^9}, {
   3.5410346776182423`*^9, 3.5410346790984297`*^9}, {3.5410347199319143`*^9, 
   3.541034728566064*^9}, {3.541034761601533*^9, 3.541034770442645*^9}, {
   3.541034823478747*^9, 3.541034966399892*^9}, {3.541035030061105*^9, 
   3.541035051563386*^9}, {3.541035087313136*^9, 3.541035095388307*^9}, {
   3.541035147247017*^9, 3.54103521716072*^9}, {3.541059124134688*^9, 
   3.5410591366844*^9}, {3.5410593168388033`*^9, 3.541059317302354*^9}, 
   3.54114907261128*^9, {3.541149188599279*^9, 3.5411491961505957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HPartition2", "[", 
   RowBox[{"100", ",", "25"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5087259560632133`*^9, 3.50872596449671*^9}, {
   3.5087260278038177`*^9, 3.508726028689108*^9}, {3.5087261815048523`*^9, 
   3.5087262670931797`*^9}, {3.514179703222032*^9, 3.51417971950877*^9}, {
   3.518572586022841*^9, 3.518572586286042*^9}, {3.518573802895644*^9, 
   3.518573815318995*^9}, {3.518575065378656*^9, 3.518575067166121*^9}, {
   3.518575818830658*^9, 3.5185758196438303`*^9}, {3.518993897478529*^9, 
   3.518993916347991*^9}, {3.518994070486929*^9, 3.518994070828175*^9}, {
   3.518994134417096*^9, 3.518994155608489*^9}, {3.530499383141596*^9, 
   3.530499383715259*^9}, {3.530499432842965*^9, 3.530499434149033*^9}, {
   3.530499975359003*^9, 3.5304999762466*^9}, {3.540379121965098*^9, 
   3.54037912289739*^9}, {3.540664991149959*^9, 3.5406649921736937`*^9}, {
   3.541148939448975*^9, 3.541148940024684*^9}, {3.54114920657642*^9, 
   3.541149207631155*^9}, {3.5411492918891277`*^9, 3.541149308175153*^9}, 
   3.541149389833103*^9}],

Cell[BoxData["14878122811861642061369883339386"], "Output",
 CellChangeTimes->{
  3.5411492083059998`*^9, {3.541149296231694*^9, 3.541149311547161*^9}, 
   3.5411493908682528`*^9}]
}, Open  ]],

Cell[TextData[{
 "Testing the entries in the F-matrix. We run four tests. The first test \
compares numbers for ordinary partitions with the in-built ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function PartitionsP[n]. The second one uses the recursive definition for \
Plane Partitions taken from Eric W. Weisstein's notebook for Plane Partitions \
and compares numbers. The third test is my own data using Knuth's algorithm \
to generate partitions up to dim 10 with nmax=25. We end up with predictions \
for numbers that were not determined using the Knuth algorithm in Test 3. The \
last test compares the two definitions: HPartition[d,n] and HPartition2[d,n]"
}], "Text",
 CellChangeTimes->{{3.5410366431358356`*^9, 3.54103688089227*^9}, {
  3.541037112950017*^9, 3.541037151741547*^9}, {3.541072044385481*^9, 
  3.541072046903236*^9}},
 FontSize->14,
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"HPartition2", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "-", 
           RowBox[{"PartitionsP", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", 
        ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   "\"\<Test 1 Passed\>\"", ",", " ", "\"\<Test 1 Failed\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PL", "[", "0", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PL", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"PL", "[", "n", "]"}], "=", 
   RowBox[{
    FractionBox["1", "n"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PL", "[", 
        RowBox[{"n", "-", "k"}], "]"}], 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"2", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n"}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"HPartition2", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "-", 
           RowBox[{"PL", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", 
        ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   "\"\<Test 2 Passed\>\"", ",", " ", "\"\<Test 2 Failed\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "11", ",", "15", ",", 
       "22", ",", "30", ",", "42", ",", "56", ",", "77", ",", "101", ",", 
       "135", ",", "176", ",", "231", ",", "297", ",", "385", ",", "490", ",",
        "627", ",", "792", ",", "1002", ",", "1255", ",", "1575", ",", 
       "1958"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "13", ",", "24", ",", "48", ",", "86", 
       ",", "160", ",", "282", ",", "500", ",", "859", ",", "1479", ",", 
       "2485", ",", "4167", ",", "6879", ",", "11297", ",", "18334", ",", 
       "29601", ",", "47330", ",", "75278", ",", "118794", ",", "186475", ",",
        "290783", ",", "451194", ",", "696033"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "10", ",", "26", ",", "59", ",", "140", ",", "307", 
       ",", "684", ",", "1464", ",", "3122", ",", "6500", ",", "13426", ",", 
       "27248", ",", "54804", ",", "108802", ",", "214071", ",", "416849", 
       ",", "805124", ",", "1541637", ",", "2930329", ",", "5528733", ",", 
       "10362312", ",", "19295226", ",", "35713454", ",", "65715094"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "15", ",", "45", ",", "120", ",", "326", ",", "835",
        ",", "2145", ",", "5345", ",", "13220", ",", "32068", ",", "76965", 
       ",", "181975", ",", "425490", ",", "982615", ",", "2245444", ",", 
       "5077090", ",", "11371250", ",", "25235790", ",", "55536870", ",", 
       "121250185", ",", "262769080", ",", "565502405", ",", "1209096875", 
       ",", "2569270050"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "21", ",", "71", ",", "216", ",", "657", ",", 
       "1907", ",", "5507", ",", "15522", ",", "43352", ",", "119140", ",", 
       "323946", ",", "869476", ",", "2308071", ",", "6056581", ",", 
       "15724170", ",", "40393693", ",", "102736274", ",", "258790004", ",", 
       "645968054", ",", "1598460229", ",", "3923114261", ",", "9554122089", 
       ",", "23098084695", ",", "55458417125"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "28", ",", "105", ",", "357", ",", "1197", ",", 
       "3857", ",", "12300", ",", "38430", ",", "118874", ",", "362670", ",", 
       "1095430", ",", "3271751", ",", "9673993", ",", "28310881", ",", 
       "82033609", ",", "235359901", ",", "668779076", ",", "1882412994", ",",
        "5249817573", ",", "14510628853", ",", "39762851345", ",", 
       "108058883583", ",", "291331215952", ",", "779492325689"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "8", ",", "36", ",", "148", ",", "554", ",", "2024", ",", 
       "7134", ",", "24796", ",", "84625", ",", "285784", ",", "953430", ",", 
       "3151332", ",", "10314257", ",", "33457972", ",", "107557792", ",", 
       "342732670", ",", "1082509680", ",", "3389190112", ",", "10518508294", 
       ",", "32361863632", ",", "98711666690", ",", "298546248070", ",", 
       "895425789360", ",", "2663818308506", ",", "p725"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "9", ",", "45", ",", "201", ",", "819", ",", "3231", ",", 
       "12321", ",", "46209", ",", "170370", ",", "621316", ",", "2240838", 
       ",", "8011584", ",", "28395213", ",", "99845553", ",", "348333411", 
       ",", "1205925033", ",", "4142850423", ",", "14122999548", ",", 
       "47772540002", ",", "160336300356", ",", "533909133114", ",", 
       "1763901729589", ",", "5781672744441", ",", "p824", ",", "p825"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "10", ",", "55", ",", "265", ",", "1165", ",", "4927", ",", 
       "20155", ",", "80920", ",", "319555", ",", "1247780", ",", "4821737", 
       ",", "18478640", ",", "70261505", ",", "265266530", ",", "994606250", 
       ",", "3704360354", ",", "13705110470", ",", "50367905030", ",", 
       "183864216415", ",", "666612686420", ",", "2400146830007", ",", 
       "8581152930795", ",", "p923", ",", "p924", ",", "p925"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "11", ",", "66", ",", "341", ",", "1606", ",", "7238", ",", 
       "31548", ",", "134728", ",", "565983", ",", "2350183", ",", "9661465", 
       ",", "39401792", ",", "159527302", ",", "641733862", ",", "2565774277",
        ",", "10198601886", ",", "40305279454", ",", "158376907546", ",", 
       "618742851276", ",", "2403142436321", ",", "p1021", ",", "p1022", ",", 
       "p1023", ",", "p1024", ",", "p1025"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Flatten", "[", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PP", "[", 
        RowBox[{"[", 
         RowBox[{"d", ",", "n"}], "]"}], "]"}], "-", 
       RowBox[{"HPartition2", "[", 
        RowBox[{"d", ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "1", ",", "dmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", ",", 
    "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"HPartition2", "[", 
             RowBox[{"d", ",", "n"}], "]"}], "-", 
            RowBox[{"HPartition", "[", 
             RowBox[{"d", ",", "n"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "nmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ",", "0", 
         ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
    "\"\<Test 4  Passed\>\"", ",", " ", "\"\<Test 4 Failed\>\""}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.504039383756423*^9, 3.504039391884865*^9}, {
   3.50403945438864*^9, 3.5040395737396603`*^9}, {3.504039679223091*^9, 
   3.5040396815192127`*^9}, {3.5040397309885387`*^9, 
   3.5040397329752617`*^9}, {3.5040397830885153`*^9, 
   3.5040397851937647`*^9}, {3.504039826726789*^9, 3.504039875197646*^9}, {
   3.504039913071868*^9, 3.504039920005357*^9}, {3.504049986106641*^9, 
   3.5040501093051767`*^9}, 3.5040529041512527`*^9, {3.5041747930726547`*^9, 
   3.504174853559917*^9}, {3.505033280503242*^9, 3.5050333499652357`*^9}, {
   3.505210458662869*^9, 3.5052106382505198`*^9}, {3.505707489832822*^9, 
   3.505707491625565*^9}, {3.506038634990322*^9, 3.5060386377394867`*^9}, {
   3.506040831292252*^9, 3.506040876246578*^9}, {3.5060409336334133`*^9, 
   3.5060409369948387`*^9}, {3.506040968050967*^9, 3.5060410134268093`*^9}, {
   3.506048571754377*^9, 3.506048572972739*^9}, {3.506048763058715*^9, 
   3.506048763517337*^9}, {3.506074806048562*^9, 3.506074809641678*^9}, {
   3.5060749640858307`*^9, 3.50607496935369*^9}, {3.506075215942142*^9, 
   3.506075247305657*^9}, 3.5061369457731113`*^9, 3.506153337973837*^9, {
   3.506153515595274*^9, 3.506153516138589*^9}, 3.506890299872086*^9, {
   3.506977279215469*^9, 3.506977324387014*^9}, {3.506977363666868*^9, 
   3.5069774031676083`*^9}, {3.509120701064658*^9, 3.5091207138975353`*^9}, 
   3.512793568917686*^9, 3.5182276385590973`*^9, {3.5197873199139423`*^9, 
   3.5197876328154087`*^9}, {3.519787763148086*^9, 3.51978787945183*^9}, 
   3.525601280100479*^9, {3.541036317083975*^9, 3.5410363411532297`*^9}, {
   3.541036389518598*^9, 3.541036403681067*^9}, {3.541036436835918*^9, 
   3.5410364438331633`*^9}, {3.541036532450191*^9, 3.54103661201945*^9}, {
   3.541037160643426*^9, 3.5410372118458233`*^9}, {3.541037247578033*^9, 
   3.54103742375476*^9}, {3.541060748630615*^9, 3.541060755572645*^9}}],

Cell[BoxData["\<\"Test 1 Passed\"\>"], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, {3.541037188534693*^9, 3.5410372124233837`*^9}, 
   3.541037270378734*^9, 3.541037412193432*^9, 3.541059147210437*^9, 
   3.54105923109674*^9, 3.541059325509268*^9, 3.541060761131671*^9, 
   3.541149215720244*^9}],

Cell[BoxData["\<\"Test 2 Passed\"\>"], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, {3.541037188534693*^9, 3.5410372124233837`*^9}, 
   3.541037270378734*^9, 3.541037412193432*^9, 3.541059147210437*^9, 
   3.54105923109674*^9, 3.541059325509268*^9, 3.541060761131671*^9, 
   3.5411492157925453`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7861971702653"}], "+", "p725"}], ",", 
   RowBox[{
    RowBox[{"-", "18802643601531"}], "+", "p824"}], ",", 
   RowBox[{
    RowBox[{"-", "60673478894826"}], "+", "p825"}], ",", 
   RowBox[{
    RowBox[{"-", "30461884866225"}], "+", "p923"}], ",", 
   RowBox[{
    RowBox[{"-", "107358976330035"}], "+", "p924"}], ",", 
   RowBox[{
    RowBox[{"-", "375635994281175"}], "+", "p925"}], ",", 
   RowBox[{
    RowBox[{"-", "9277907267838"}], "+", "p1021"}], ",", 
   RowBox[{
    RowBox[{"-", "35601295047120"}], "+", "p1022"}], ",", 
   RowBox[{
    RowBox[{"-", "135758936765513"}], "+", "p1023"}], ",", 
   RowBox[{
    RowBox[{"-", "514399682236550"}], "+", "p1024"}], ",", 
   RowBox[{
    RowBox[{"-", "1936463184206210"}], "+", "p1025"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, {3.541037188534693*^9, 3.5410372124233837`*^9}, 
   3.541037270378734*^9, 3.541037412193432*^9, 3.541059147210437*^9, 
   3.54105923109674*^9, 3.541059325509268*^9, 3.541060761131671*^9, 
   3.541149216399623*^9}],

Cell[BoxData["\<\"Test 4  Passed\"\>"], "Output",
 CellChangeTimes->{
  3.541036343104864*^9, {3.5410363995227623`*^9, 3.5410364055343513`*^9}, {
   3.541036439005192*^9, 3.5410364456426287`*^9}, {3.54103657461084*^9, 
   3.541036617260748*^9}, {3.541037188534693*^9, 3.5410372124233837`*^9}, 
   3.541037270378734*^9, 3.541037412193432*^9, 3.541059147210437*^9, 
   3.54105923109674*^9, 3.541059325509268*^9, 3.541060761131671*^9, 
   3.541149217977211*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{4, Automatic}, {Automatic, 5}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 520, 11, 195, "Title"],
Cell[CellGroupData[{
Cell[1112, 37, 216, 5, 69, "Subsection"],
Cell[1331, 44, 4365, 123, 341, "Text"],
Cell[5699, 169, 10970, 211, 1054, "Input"],
Cell[CellGroupData[{
Cell[16694, 384, 923, 14, 43, "Input"],
Cell[17620, 400, 615, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18272, 414, 968, 15, 43, "Input"],
Cell[19243, 431, 396, 8, 20, "Print"]
}, Open  ]],
Cell[19654, 442, 69, 1, 27, "Input"],
Cell[CellGroupData[{
Cell[19748, 447, 589, 10, 27, "Input"],
Cell[20340, 459, 458, 6, 27, "Output"]
}, Open  ]],
Cell[20813, 468, 893, 17, 163, "Text"],
Cell[CellGroupData[{
Cell[21731, 489, 9179, 187, 829, "Input"],
Cell[30913, 678, 336, 5, 27, "Output"],
Cell[31252, 685, 336, 5, 27, "Output"],
Cell[31591, 692, 1118, 29, 88, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32758, 727, 266, 6, 69, "Subsection"],
Cell[33027, 735, 4415, 124, 341, "Text"],
Cell[37445, 861, 9446, 193, 804, "Input"],
Cell[CellGroupData[{
Cell[46916, 1058, 1103, 17, 43, "Input"],
Cell[48022, 1077, 180, 3, 27, "Output"]
}, Open  ]],
Cell[48217, 1083, 922, 17, 163, "Text"],
Cell[CellGroupData[{
Cell[49164, 1104, 9935, 207, 919, "Input"],
Cell[59102, 1313, 457, 7, 27, "Output"],
Cell[59562, 1322, 459, 7, 27, "Output"],
Cell[60024, 1331, 1241, 31, 88, "Output"],
Cell[61268, 1364, 458, 7, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

